Agentic Evolution of SQL Test Generators

Automated testing has uncovered many logic bugs in Database Management Systems (DBMSs). Existing tools are typically limited to a few SQL dialects and a subset of these dialects' features. Coding agents based on Large Language Models (LLMs) could encode the semantics of additional SQL features into reusable test generators, requiring no additional LLM calls during testing and thus enabling high efficiency and low cost. However, a key challenge is validating the added capabilities in the presence of potential hallucinations. In this paper, we propose Gungnir, an approach for evolving DBMS test generators using coding agents. Our core mechanism is witness replay: the coding agent provides a generation witness recording the database setup and semantic choices needed to generate a target statement. A validator replays these choices through the modified generator and checks that it reproduces the target statement. Historical witnesses serve as regression tests for subsequent modifications. We evaluated Gungnir on SQLite, DuckDB, and PostgreSQL and found 44 bugs confirmed by developers, of which 34 have been fixed. Beyond DBMSs, witness replay could generalize to other systems to guide agents in extending test generators.

==> assets/code/ModifiedPredicateGenerator.java <==
Expr booleanExpr(Context c) {
  Form f = choose(c.booleanForms); (*@\label{line:extension-form}@*)
  if (f == IN_LIST) {
    ...
  }
  if (f == ROW_IN) (*@\label{line:extension-branch}@*)
    return rowIn(c);
  return otherBoolean(c, f);
}

Expr rowIn(Context c) {
  Table t = choose(c.tables); (*@\label{line:extension-table}@*)
  Agg op = choose(MIN, MAX); (*@\label{line:extension-aggregate}@*)
  Column v = choose(t.columns); (*@\label{line:extension-value}@*)
  Expr agg = call(op, v); (*@\label{line:extension-call}@*)
  Column k = choose(t.columns); (*@\label{line:extension-key}@*)
  Query q = select(t, k, agg); (*@\label{line:extension-select}@*)
  Column a = choose(compatible(c.columns, k)); (*@\label{line:extension-first-column}@*)
  Column b = choose(compatible(c.columns, v)); (*@\label{line:extension-second-column}@*)
  return in(row(a, b), q); (*@\label{line:extension-return}@*)
}

